Almost primes and primes that are sums of two squares plus 1

In this paper, we obtain a lower bound for the number of primes $p\leq x$ such that $p-1$ is a sum of two squares and $p+2$ has a bounded number of prime factors. The proof uses the vector sieve framework, involving a semi-linear sieve and a linear sieve.

==> Computation_files/G.m <==
function G_value = G(theta1, theta2)
    % Constants
    gamma = 0.5772156649; % Euler-Mascheroni constant
    C_val = compute_C();   % Make sure this is the corrected C
    kappa = compute_kappa();

    c1 = compute_c1();
    c2 = compute_c2();
    c3 = compute_c3();

    % Compute components
    f_value = lower_f_sigma(1/(2*theta1), 1/(2*theta2));
    C_theta1 = compute_C_theta1(theta1);

    % Common prefactor
    main_prefactor = (C_val * kappa) / (4 * exp(3*gamma/2));

    % Compute G(theta1, theta2)
    G_value = main_prefactor * (f_value / (sqrt(theta1) * theta2)) ...
              - 2 * c1 * c2^2 * c3 * C_theta1 / (theta2 * min(theta1, 1/2 - theta2));
end

==> Computation_files/H.m <==
function H_value = H(lambda, theta, theta1, theta2)
    % Constants
    gamma = 0.5772156649; % Euler-Mascheroni constant
    C = compute_C();      % Make sure this is the corrected C
    kappa = compute_kappa();

    c1 = compute_c1();
    c2 = compute_c2();
    c3 = compute_c3();

    % Compute components
    f_value = lower_f_sigma(1/(2*theta1), 1/(2*theta2));
    C_theta1 = compute_C_theta1(theta1);
    I_value = compute_I(theta, theta1, theta2);

    % Common prefactor
    main_prefactor = (C * kappa) / (4 * exp(3*gamma/2));

    % Compute H(lambda, theta, theta1, theta2)
    H_value = main_prefactor * (f_value / (sqrt(theta1) * theta2)) ...
              - 2 * c1 * c2^2 * c3 * C_theta1 / (theta2 * min(theta1, 1/2 - theta2)) ...
              - lambda * main_prefactor * I_value / (sqrt(theta1) * theta2);
end

==> Computation_files/compute_C.m <==
function C = compute_C()
    % Compute C using the corrected product formulas
    p = primes(1e6);
    p_3mod4 = p(mod(p, 4) == 3 & p > 3);
    p_1mod4 = p(mod(p, 4) == 1);

    term1 = 1 - (3*p_3mod4 - 1) ./ ((p_3mod4 - 1).^3);
    term2 = 1 - 1 ./ ((p_1mod4 - 1).^2);

    C = (9/4) * exp(sum(log(term1)) + sum(log(term2)));
end

==> Computation_files/compute_C_theta1.m <==
function C_theta1 = compute_C_theta1(theta1)
    gamma = 0.5772156649; % Euler-Mascheroni constant
    integrand = @(beta) (1 ./ sqrt(beta .* (1 - beta))) .* log((1 - beta - theta1) ./ theta1);
    C_theta1 = integral(integrand, 0, 1 - 2*theta1, 'RelTol', 1e-6, 'AbsTol', 1e-9);
end


==> Computation_files/compute_I.m <==
function I_value = compute_I(theta, theta1, theta2)
       function integrand_val = integrand(alpha)
        % Compute sigma1 and sigma2
        sigma1 = (1 - 2 * alpha) ./ (2 * theta1);
        sigma2 = (1 - 2 * alpha) ./ (2 * theta2);

        % Ensure valid sigma1 and sigma2
        valid_idx = (sigma1 > 0) & (sigma2 > 0);

        % Initialize integrand values
        integrand_val = zeros(size(alpha));

        % Compute F(sigma1, sigma2) for valid indices
        integrand_val(valid_idx) = arrayfun(@(s1, s2) upper_F_sigma(s1, s2), sigma1(valid_idx), sigma2(valid_idx)) ...
            .* (1 - alpha(valid_idx) ./ theta) ./ alpha(valid_idx);
    end

    % Validate integration range
    if theta2 >= theta
        error('Invalid integration range: theta2 must be less than theta.');
    end

    % Numerical integration
    try
        I_value = integral(@integrand, theta2, theta, 'RelTol', 1e-6, 'AbsTol', 1e-9);
    catch ME
        warning('Integral computation failed: %s', ME.message);
        I_value = NaN; % Return NaN on failure
    end
end


==> Computation_files/compute_c1.m <==
function c1 = compute_c1()
    % Compute c1: product over primes > 3
    p = primes(1e4); % Generate primes up to a large number
    p = p(p > 3);    % Filter primes > 3
    c1 = prod(1 + 1 ./ ((p - 2).^2)); % Compute product
end


==> Computation_files/compute_c2.m <==
function c2 = compute_c2()
    % Compute c2: product over primes > 2
    p = primes(1e4); % Generate primes up to a large number
    p = p(p > 2);    % Filter primes > 2
    c2 = prod(1 - 1 ./ ((p - 1).^2)); % Compute product
end


==> Computation_files/compute_c3.m <==
function c3 = compute_c3()
     % Generate primes up to a large number
    p = primes(1e4);  
    
    % Filter primes p ≡ 1 (mod 4)
    p_1mod4 = p(mod(p, 4) == 1);
    
    % Filter primes p ≡ 3 (mod 4)
    p_3mod4 = p(mod(p, 4) == 3);


    % Compute the product for primes p ≡ 1 (mod 4)
    product_1mod4 = prod((1 - 1 ./ p_1mod4).^0.5 .* (1 + p_1mod4.^2 ./ (p_1mod4 - 1).^3));
    
    % Compute the product for primes p ≡ 3 (mod 4)
    product_3mod4 = prod((1 - 1 ./ p_3mod4).^0.5);
    
    % Combine the results to compute c3
    c3 = (2 / sqrt(pi)) * product_1mod4 * product_3mod4;
end

    


==> Computation_files/compute_kappa.m <==
function kappa = compute_kappa()
    % Approximate kappa = sqrt((pi/2) * prod_{p ≡ 3 mod 4} (1 - 1/p^2))

    prime_bound = 1e6;   % increase if you want more accuracy
    p = primes(prime_bound);
    p = p(mod(p,4) == 3);

    prod_val = prod(1 - 1./(p.^2));
    kappa = sqrt((pi/2) * prod_val);
end

==> Computation_files/find_theta_values_G.m <==
function [theta1_found, theta2_found, G_value] = find_theta_values_G()
    % Search for the largest theta2 (on the grid) such that
    % there exists theta1 with G(theta1, theta2) > 0.

    theta2_start = 0.04;
    theta2_step  = 0.0001;
    theta2_min   = 0.0001;   % avoid division by zero

    theta1_min   = 0.251;
    theta1_step  = 0.001;

    theta1_found = NaN;
    theta2_found = NaN;
    G_value      = NaN;

    theta2 = theta2_start;
    while theta2 >= theta2_min
        fprintf('Testing theta2 = %.4f\n', theta2);

        % If your theory requires theta1 + theta2 < 1/2
        theta1_max_current = 1/2 - theta2;

        % If you also want theta1 > theta2, keep the max(...)
        theta1 = max(theta1_min, theta2 + theta1_step);

        while theta1 <= theta1_max_current
            G_current = G(theta1, theta2);

            fprintf('  theta1 = %.4f, theta2 = %.4f, G = %.6f\n', ...
                    theta1, theta2, G_current);

            if G_current > 0
                theta1_found = theta1;
                theta2_found = theta2;
                G_value = G_current;

                fprintf('Found: theta1 = %.6f, theta2 = %.6f, G = %.6f\n', ...
                        theta1_found, theta2_found, G_value);
                return;
            end

            theta1 = theta1 + theta1_step;
        end

        theta2 = theta2 - theta2_step;
    end

    fprintf('No valid (theta1, theta2) pair found with G > 0.\n');
end

==> Computation_files/lower_f_sigma.m <==
function f_value = lower_f_sigma(sigma1, sigma2)
    % Constants
    gamma = 0.5772156649; % Euler-Mascheroni constant
    e_gamma = exp(gamma);
    A = 2 * sqrt(e_gamma / pi); % Constant from sqrt(s)F(s) = 2 * sqrt(e_gamma / pi)

    % Nested function to compute F and f for region 1 (F_1, f_1) or region 2 (F_2, f_2)
    function [F, f] = compute_F_f(s, region)
        if region == 1 % F_1(s1), f_1(s1) the semi-linear sieve case 
            if s > 0 && s <= 1
                % Region 0 < s <= 1
                F = A / sqrt(s); % From sqrt(s)F(s) = A
                f = 0;           % f(s) = 0 at s = 1
            elseif s > 1 && s <= 2
                % Region 1 < s <= 2
                F = A / sqrt(s); % From sqrt(s)F(s) = A
                f = (A / (2 * sqrt(s))) * log(1 + 2 * (s - 1) + 2 * sqrt(s * (s - 1)));
            elseif s > 2
                % Solve numerically using dde45
                [F, f] = solve_DDE_1(s);
            else
                error('Invalid input: s must be > 0 for region 1.');
            end
        elseif region == 2 % F_2(s2), f_2(s2) the linear sieve case
            if s >= 1 && s <= 2
                % Region 1 <= s <= 2  
                F = 2 * e_gamma / s; % From sF(s) = 2e^gamma
                f = 0; % At s = 2, f(s) = 0
            elseif s > 2
                % Solve numerically using dde45
                [F, f] = solve_DDE_2(s);
            else
                error('Invalid input: s must be >= 1 for region 2.');
            end
        else
            error('Invalid region specified. Use 1 for F_1/f_1, 2 for F_2/f_2.');
        end
    end

%Solve the system of DDE for F1 and f1

function [F, f] = solve_DDE_1(s)
    % Solve the DDE system numerically for the specified region
    delay = 1; % Delay term for the system
    
    % Define history function (initial conditions for s <= 2)
        history = @(s) [A / sqrt(s); (A / (2 * sqrt(s))) * log(1 + 2 * (s - 1) + 2 * sqrt(s * (s - 1)))]; % F(s) and f(s) history 
    
    % Define the DDE system
    dde_sys = @(s, y, Z) [
        (Z(2) - y(1)) / (2 * s); % dF/ds= [f(s-1) -F(s)]/2s
        (Z(1) - y(2)) / (2 * s)  % df/ds =[F(s-1) -f(s)]/2s
    ];

    % Solve the DDE system from s = 2 to the given s
    sol = dde23(dde_sys, delay, history, [2, s]);

    % Evaluate the solution at the final s
    Y = deval(sol, s);
    F = Y(1); % F(s)
    f = Y(2); % f(s)
end


    function [F, f] = solve_DDE_2(s)
    % Solve the DDE system numerically for the linear sieve
    delay = 1; % Delay term for the system
    
    % Define history function (initial conditions for s <= 2)
        history = @(s) [2 * e_gamma / s; 0]; % F(s) and f(s) history 
    
    % Define the DDE system
    dde_sys = @(s, y, Z) [
        (Z(2) - y(1)) ; % dF/ds =  f(s-1) -F(s)
        (Z(1) - y(2))   % df/ds =  F(s-1) -f(s)
    ];

    % Solve the DDE system from s = 2 to the given s
    sol = dde23(dde_sys, delay, history, [2, s]);

    % Evaluate the solution at the final s
    Y = deval(sol, s);
    F = Y(1); % F(s)
    f = Y(2); % f(s)
end

    % Objective function to maximize
    objective = @(s) compute_objective(s);

    % Constraints: s1/sigma1 + s2/sigma2 = 1, s1 >= 1, s2 >= 2
    Aeq = [1 / sigma1, 1 / sigma2];
    beq = 1;
    lb = [1, 2]; % Lower bounds for s1 and s2
    ub = [1e8, 1e8]; % Large upper bounds for practical computation

    % Initial guess
    s0 = [1.5, 2.5];

    % Optimization
    options = optimoptions('fmincon', 'Display', 'off');
    [~, neg_f_value] = fmincon(@(s) -objective(s), s0, [], [], Aeq, beq, lb, ub, [], options);

    % Return the maximized value
    f_value = -neg_f_value; % Revert negation for maximization

    % Nested function to compute the objective value
    function obj_value = compute_objective(s)
        % Compute F_1(s1) and f_1(s1)
        [F1_val, f1_val] = compute_F_f(s(1), 1);

        % Compute F_2(s2) and f_2(s2)
        [F2_val, f2_val] = compute_F_f(s(2), 2);

        % Compute the objective function value
        obj_value = f1_val * F2_val + f2_val * F1_val - F1_val * F2_val;
    end
end


==> Computation_files/upper_F_sigma.m <==
function f_value = upper_F_sigma(sigma1, sigma2)
    % Constants
    gamma = 0.5772156649; % Euler-Mascheroni constant
    e_gamma = exp(gamma);
    A = 2 * sqrt(e_gamma / pi); % Constant from sqrt(s)F(s) = 2 * sqrt(e_gamma / pi)

    % Nested function to compute F and f for region 1 (F_1, f_1) or region 2 (F_2, f_2)
    function [F, f] = compute_F_f(s, region)
        if region == 1 % F_1(s1), f_1(s1) the semi-linear sieve case 
            if s > 0 && s <= 1
                % Region 0 < s <= 1
                F = A / sqrt(s); % From sqrt(s)F(s) = A
                f = 0;           % f(s) = 0 at s = 1
            elseif s > 1 && s <= 2
                % Region 1 < s <= 2
                F = A / sqrt(s); % From sqrt(s)F(s) = A
                f = (A / (2 * sqrt(s))) * log(1 + 2 * (s - 1) + 2 * sqrt(s * (s - 1)));
            elseif s > 2
                % Solve numerically using dde45
                [F, f] = solve_DDE_1(s);
            else
                error('Invalid input: s must be > 0 for region 1.');
            end
        elseif region == 2 % F_2(s2), f_2(s2) the linear sieve case
            if s >= 1 && s <= 2
                % Region 1 <= s <= 2  
                F = 2 * e_gamma / s; % From sF(s) = 2e^gamma
                f = 0; % At s = 2, f(s) = 0
     
            elseif s > 2  
                % Solve numerically using dde45
                [F, f] = solve_DDE_2(s);
            else
                error('Invalid input: s must be >= 1 for region 2.');
            end
        else
            error('Invalid region specified. Use 1 for F_1/f_1, 2 for F_2/f_2.');
        end
    end

%Solve the system of DDE for F1 and f1

function [F, f] = solve_DDE_1(s)
    % Solve the DDE system numerically for the specified region
    delay = 1; % Delay term for the system
    
    % Define history function (initial conditions for s <= 2)
        history = @(s) [A / sqrt(s); (A / (2 * sqrt(s))) * log(1 + 2 * (s - 1) + 2 * sqrt(s * (s - 1)))]; % F(s) and f(s) history 
    
    % Define the DDE system
    dde_sys = @(s, y, Z) [
        (Z(2) - y(1)) / (2 * s); % dF/ds= [f(s-1) -F(s)]/2s
        (Z(1) - y(2)) / (2 * s)  % df/ds =[F(s-1) -f(s)]/2s
    ];

    % Solve the DDE system from s = 2 to the given s
    sol = dde23(dde_sys, delay, history, [2, s]);

    % Evaluate the solution at the final s
    Y = deval(sol, s);
    F = Y(1); % F(s)
    f = Y(2); % f(s)
end


    function [F, f] = solve_DDE_2(s)
    % Solve the DDE system numerically for the linear sieve
    delay = 1; % Delay term for the system
    
    % Define history function (initial conditions for s <= 2)
        history = @(s) [2 * e_gamma / s; 0]; % F(s) and f(s) history 
    
    % Define the DDE system
    dde_sys = @(s, y, Z) [
        (Z(2) - y(1)) ; % dF/ds =  f(s-1) -F(s)
        (Z(1) - y(2))   % df/ds =  F(s-1) -f(s)
    ];

    % Solve the DDE system from s =2  to the given s
    sol = dde23(dde_sys, delay, history, [2, s]);

    % Evaluate the solution at the final s
    Y = deval(sol, s);
    F = Y(1); % F(s)
    f = Y(2); % f(s)
end

    % Objective function to maximize
    objective = @(s) compute_objective(s);

    % Constraints: s1/sigma1 + s2/sigma2 = 1, s1 >= 1, s2 >= 2
    Aeq = [1 / sigma1, 1 / sigma2];
    beq = 1;
    lb = [1, 2]; % Lower bounds for s1 and s2
    ub = [1e8, 1e8]; % Large upper bounds for practical computation

    % Initial guess
    s0 = [1.5, 2.5];

    % Optimization
    options = optimoptions('fmincon', 'Display', 'off');
    [~, f_value] = fmincon(@(s) objective(s), s0, [], [], Aeq, beq, lb, ub, [], options);

   

    % Nested function to compute the objective value
    function obj_value = compute_objective(s)
        % Compute F_1(s1) and f_1(s1)
        [F1_val, ~] = compute_F_f(s(1), 1);

        % Compute F_2(s2) and f_2(s2)
        [F2_val, ~] = compute_F_f(s(2), 2);

        % Compute the objective function value
        obj_value = F1_val * F2_val ;
    end
end

